Score-Based Causal Discovery with Temporal Background Information

Temporal background information can improve causal discovery algorithms by orienting edges and identifying relevant adjustment sets. We develop the Temporal Greedy Equivalence Search (TGES) algorithm and terminology essential for score-based causal discovery with tiered background knowledge. TGES learns a restricted Markov equivalence class of directed acyclic graphs (DAGs) using observational data and tiered background knowledge. To construct TGES we formulate a scoring criterion that accounts for tiered background knowledge. We establish theoretical results for TGES, stating that the algorithm always returns a tiered maximally oriented partially directed acyclic graph (tiered MPDAG) and that this tiered MPDAG contains the true DAG in the large sample limit. We present a simulation study indicating a gain from using tiered background knowledge and an improved precision-recall trade-off compared to the temporal PC algorithm. We provide a real-world example on life-course health data.

==> anc/Supplementary_Code/Comp_time.Rmd <==
---
title: "Comp time of tges"
output: html_document
---
```{r}
#setwd("~/Supplementary Code")
library(tpc)
library(conflicted)
conflict_prefer("tpc", "tpc")
source("TGES_function.R")
source("Simulate_functions.R")

```

```{r}
tges_time <- function(score,order = rep(1,score$pp.dat$vertex.count), #set default order as all 1, add 
                 verbose = FALSE){
  step_time <- 0
  bg_time <- 0
  node.numbers <- 1:score$pp.dat$vertex.count
  essgraph <- new("TEssGraph", nodes = as.character(node.numbers), score = score)
  Forbidden.edges <- essgraph$.in.edges #list of nodes all with integer(0) entry
  node.names <- score$.nodes
  num.bidir <- 0
  num.directed <- 0
  for (n in node.numbers){
    Forbidden.edges[[n]] <- node.numbers[order[n]<order]
  }
  
  cont <- TRUE
  while(cont) {
    cont <- FALSE
    runwhile <- TRUE
    while(runwhile){
      
      step_start_time <- Sys.time()
      
      tempstep <- essgraph$greedy.step("forward", verbose = verbose)
      
      step_time <- step_time + (Sys.time() - step_start_time)
      
      runwhile <- as.logical(tempstep[1]) #Runs 1 extra round of while loops, but equally as many calls of the greedy.step
      if (runwhile){cont <- TRUE}
      
      
      for (i in names(tempstep[-1])){ #Run through the nodes that have been changed
        in.node.edges <- tempstep[-1][[i]] #save the in.node edges of node i
        forbidden.node.edges <- Forbidden.edges[[as.numeric(i)]]
        removed.edges <- in.node.edges[in.node.edges %in% forbidden.node.edges] #List of edges to be removed
        if (length(removed.edges) > 0){
          bgx <- rep(as.numeric(i),length(removed.edges))
          bgy <- removed.edges
          
          bg_start_time <- Sys.time()
          
          amatbg <- addBgKnowledge(gInput = createAdjMatrixFromList(essgraph$.in.edges), x = bgx, y = bgy,verbose = verbose)
          
          bg_time <- bg_time + (Sys.time() - bg_start_time)
          
          no.forbidden.edges <- createListFromAdjMatrix(amatbg)
          essgraph$.in.edges <- no.forbidden.edges
        }
        
      }
    } 
    runwhile <- TRUE
    while(runwhile){
      
      step_start_time <- Sys.time()
      
      tempstep <- essgraph$greedy.step("backward", verbose = verbose)
      
      step_time <- step_time + (Sys.time() - step_start_time)
      
      runwhile <- as.logical(tempstep[1]) #Runs 1 extra round of while loops, but equally as many calls of the greedy.step
      if (runwhile){cont <- TRUE}
      
      for (i in names(tempstep[-1])){ #Run through the nodes that have been changed
        in.node.edges <- tempstep[-1][[i]] #save the in.node edges of node i
        forbidden.node.edges <- Forbidden.edges[[as.numeric(i)]]
        removed.edges <- in.node.edges[in.node.edges %in% forbidden.node.edges] #List of edges to be removed
        if (length(removed.edges) > 0){
          bgx <- rep(as.numeric(i),length(removed.edges))
          bgy <- removed.edges
          
          bg_start_time <- Sys.time()
          
          amatbg <- addBgKnowledge(gInput = createAdjMatrixFromList(essgraph$.in.edges), x = bgx, y = bgy, verbose = verbose)
          
          bg_time <- bg_time + (Sys.time() - bg_start_time)
          
          no.forbidden.edges <- createListFromAdjMatrix(amatbg)
          essgraph$.in.edges <- no.forbidden.edges
        }
        
      }
    }
    runwhile <- TRUE
    while(runwhile){
      
      step_start_time <- Sys.time()
      
      tempstep <- essgraph$greedy.step("turning", verbose = verbose)
      
      step_time <- step_time + (Sys.time() - step_start_time)
      
      runwhile <- as.logical(tempstep[1]) #Runs 1 extra round of while loops, but equally as many calls of the greedy.step
      if (runwhile){cont <- TRUE}
      
      for (i in names(tempstep[-1])){ #Run through the nodes that have been changed
        in.node.edges <- tempstep[-1][[i]] #save the in.node edges of node i
        forbidden.node.edges <- Forbidden.edges[[as.numeric(i)]]
        removed.edges <- in.node.edges[in.node.edges %in% forbidden.node.edges] #List of edges to be removed
        if (length(removed.edges) > 0){
          bgx <- rep(as.numeric(i),length(removed.edges))
          bgy <- removed.edges
          
          bg_start_time <- Sys.time()
          
          amatbg <- addBgKnowledge(gInput = createAdjMatrixFromList(essgraph$.in.edges), x = bgx, y = bgy, verbose = verbose)
          
          bg_time <- bg_time + (Sys.time() - bg_start_time)
          
          no.forbidden.edges <- createListFromAdjMatrix(amatbg)
          essgraph$.in.edges <- no.forbidden.edges
        }
        
      }
    }

  }
  essgraph$.nodes <- node.names # Save names of nodes
  names(essgraph$.in.edges) <- node.names # Save names of nodes
  if (verbose){cat("Number of edges directed", num.bidir,"\nNumber of directed edges removed", num.directed, "\n")}
  return(c(step_time, bg_time))
}
```


```{r}
n <- 1000
lB <- 0
uB <- 1
k <- 50
from <- 3
to <-  25
num_no_vec <- seq(from,to)
diff_node <- (to+1)-from

dftime <- data.frame(step_time = rep(NA,k) 
                     ,bg_time = rep(NA,k)
                     ,ges_time = rep(NA,k)
                     ,pcalg_ges_time = rep(NA,k)
                     ,tpc_time = rep(NA,k))
df_node_time <- data.frame(step_time = rep(NA,diff_node) 
                     ,bg_time = rep(NA,diff_node)
                     ,ges_time = rep(NA,diff_node)
                     ,pcalg_ges_time = rep(NA,diff_node)
                     ,tpc_time = rep(NA,diff_node)
                     ,Num_nodes = rep(NA,diff_node))
set.seed(1234)
nn <- 1
for (num_no in num_no_vec){
for (i in 1:k){
incpar <- runif(1,0,1)
accpar <- runif(1,0,1)
num_ti <- sample(x = 2:min((num_no-1),8),size = 1)
if (num_no == 3) {num_ti <- 2}
tior <- sort(c(sample(c(1:num_ti),(num_no-num_ti),replace = T),1:num_ti))
tino <- c()
for (o in 1:num_ti){
  tino <- c(tino,sum(tior == o))
}

weightadjmat <- randtierDAG(incpar,accpar,tino, lB = lB, uB = uB)

  
data <- rmvTDAG(n, weightadjmat)
adjmat <- ceiling(weightadjmat/uB)

t_score <- new("GaussL0penIntScoreORDER", order = tior
                , data = data 
                ,  use.cpp = F)
ges_score <- new("GaussL0penIntScoreORDER"
                , data = data 
                ,  use.cpp = F)
pcalg_ges_score <- new("GaussL0penIntScore", data = data
                      , use.cpp = F
                      )

t_time <- tges_time(t_score,order = tior)
g_time <- tges_time(ges_score)

pcalg_g_start <- Sys.time()
run_pcalg_fit <- ges(pcalg_ges_score)
pcalg_g_time <- Sys.time() - pcalg_g_start

tpc_start <- Sys.time()
run_tpc_fit <- tpc(suffStat = list(C = cor(data), n = n),
                           indepTest = gaussCItest, alpha = 0.01, tiers = tior, p = num_no)
tpc_time <- Sys.time() - tpc_start

  
dftime[i,] <-  c(t_time,g_time[1],pcalg_g_time,tpc_time)
}
 df_node_time$Num_nodes[nn] <- num_no
 df_node_time$step_time[nn] <- sum(dftime$step_time)
 df_node_time$bg_time[nn] <- sum(dftime$bg_time)
 df_node_time$ges_time[nn] <- sum(dftime$ges_time)
 df_node_time$pcalg_ges_time[nn] <- sum(dftime$pcalg_ges_time)
 df_node_time$tpc_time[nn] <- sum(dftime$tpc_time)
 
 print(nn)
 nn = nn + 1
 
 
}
#save.image(file = "CompTime_k50.RData")
```



==> anc/Supplementary_Code/Data_example/make_plots_for_data_example.R <==
library(causalDisco)

# Overwrite causalDisco confusion "directional" function
dir_confusion <- function(est_amat, true_amat) {
  est_edges <- causalDisco::edges(est_amat)
  true_edges <- causalDisco::edges(true_amat)
  
  true_adj <- c(true_edges$undir, true_edges$dir)
  true_adj <- c(true_adj, lapply(true_adj, rev))
  
  true_dir <- true_edges$dir
  true_revdir <- lapply(true_dir, rev)
  true_undir <- true_edges$undir
  true_undir <- c(true_undir, lapply(true_undir, rev)) #Added to fix bug
  
  est_dir <- est_edges$dir
  est_undir <- est_edges$undir
  
  dir_fp <- 0
  dir_fn <- 0
  dir_tp <- 0
  dir_tn <- 0
  
  #count metrics for undirected edges
  if (length(est_undir) > 0) {
    for (i in 1:length(est_undir)) {
      thisedge <- est_undir[i]
      if (thisedge %in% true_adj) {
        if (thisedge %in% true_undir) { #is correctly undirected
          dir_tn <- dir_tn + 1
        } else if (thisedge %in% c(true_dir, true_revdir)) { #is undirected, should be directed
          dir_fn <- dir_fn + 1
        }
      }
    }
  }
  
  #count metrics for directed edges
  if (length(est_dir) > 0) {
    for (i in 1:length(est_dir)) {
      thisedge <- est_dir[i]
      if (thisedge %in% true_adj) {
        if (thisedge %in% true_undir) { #is directed, should be undirected
          dir_fp <- dir_fp + 1 
        } else if (thisedge %in% true_dir) { #is directed in correct direction
          dir_tp <- dir_tp + 1
        } 
        if (thisedge %in% true_revdir) { #is directed in incorrect direction
          dir_fp <- dir_fp + 1
          dir_fn <- dir_fn + 1
        }
      }
    }
  }
  list(tp = dir_tp, tn = dir_tn,
       fp = dir_fp, fn = dir_fn)
}

confusion <- function(est_amat, true_amat, type = "adj") {
  #UseMethod("confusion")
  
  est_class <- class(est_amat)
  true_class <- class(true_amat)
  
  if (any(est_class %in% c("tpdag", "cpdag"))) { 
    est_amat <- amat(est_amat)
  }
  
  if (any(true_class %in% c("tpdag", "cpdag"))) {
    true_amat <- amat(true_amat)
  }
  
  if (type == "adj") {
    adj_confusion(est_amat, true_amat)
  } else if (type == "dir") {
    dir_confusion(est_amat, true_amat)
  } else {
    stop("Type must be either adj or dir.")
  }
}

intier_confusion <- function(est_amat,true_amat,type = "dir",tierorder){
  conf <- confusion(1,1) #Confusion matrix with all zeroes
  for (clu in unique(tierorder)){
    amat_index <- which(tierorder == clu)
    if (length(amat_index) > 1){
      conf <- mapply("+",confusion(est_amat = est_amat[amat_index,amat_index],
                                   true_amat = true_amat[amat_index,amat_index],
                                   type = type) ,
                     conf , SIMPLIFY = FALSE)
    }
    
  }
  if (all(conf == 0)){
    conf$tp <- NA
  }
  return(conf)
}



# Labels
periodLabs <- c("Birth", "Childhood", "Youth", "Adulthood", "Early old age")
tiered_ordering <- c(rep(1,4),
                     rep(2,5),
                     rep(3,2),
                     rep(4,8),
                     rep(5,3))
strengthAnnoLabs <- list(m = "moderate", h = "high")
variableLabs <- list(`birth_weight` = "Weight",
                       `birth_length` = "Length",
                       `birth_mother_married` = "Mother \\\\ married",
                       `birth_father_socialclasslow` = "Low paternal \\\\ social class",
                       `child_iq` = "Intelligence \\\\ test score",
                       `child_father_socialclasslow` = "Low paternal \\\\ social class",
                       `child_likeschool` = "Positive \\\\ attitude\\\\ towards\\\\ school",
                       `child_mother_smoke` = "Maternal \\\\smoking",
                       `child_bullied` = "Bullied in \\\\school",
                       `youth_cognition` = "Intelligence \\\\test score",
                       `youth_bmi` = "BMI",
                       `adult_no_children` = "Number of\\\\ children",
                       `adult_cohabit` = "Cohabitation\\\\ status",
                       `adult_contact_friends` = "Weekly \\\\contact with\\\\ friends",
                       `adult_smoke_years` = "Total years\\\\ of smoking",
                       `adult_bmi` = "BMI",
                       `adult_alco_bingeepisodes` = "Binge \\\\drinking",
                       `adult_education_undergrad` = "Under- \\\\graduate\\\\ education",
                       `adult_employed` = "Employment\\\\ status",
                       `elderly_depression_any` = "Depression",
                       `elderly_retired` = "Retirement",
                       `elderly_heartdisease` = "Hospital \\\\contact \\\\due to heart \\\\disease")

# Load tges and stges graphs 
setwd("C:/Users/qfl301/Desktop/Projects/TGES material/UAI article/Data example")

tuned_lambda_tges_adjmat <- as.matrix(read.table("tuned_lambda_tges_adjmat.txt", 
                                header = TRUE))
tuned_lambda_tges_adjmat <- tamat(tuned_lambda_tges_adjmat, order = c("birth", "child", "youth", "adult", "elderly"))

std_lambda_tges_adjmat <- as.matrix(read.table("std_lambda_tges_adjmat.txt", 
                                                 header = TRUE))
std_lambda_tges_adjmat <- tamat(std_lambda_tges_adjmat, order = c("birth", "child", "youth", "adult", "elderly"))
stges_adjmat <- as.matrix(read.table("stges_adjmat.txt", 
                                                 header = TRUE))
stges_adjmat <- tamat(stges_adjmat, order = c("birth", "child", "youth", "adult", "elderly"))


#tpc_search <- tamat(tpc_search, order = c("birth", "child", "youth", "adult", "elderly"))

# Load expert graphs
load("./expertdags.rda")
consamat <- cons$amat
cons_tamat <- tamat(consamat != 0, order = c("birth", "child", "youth", "adult", "elderly"))

# Make tikz figures
tuned_lambda_tges_tikz <- maketikz(model = tuned_lambda_tges_adjmat,
                                   varLabels = variableLabs,
                                   periodLabels = periodLabs,
                                   bendedges = TRUE)
std_lambda_tges_tikz <- maketikz(model = std_lambda_tges_adjmat,
                                 varLabels = variableLabs,
                                 periodLabels = periodLabs,
                                 bendedges = TRUE)
stges_tikz <- maketikz(model = stges_adjmat,
                       varLabels = variableLabs,
                       periodLabels = periodLabs,
                       bendedges = TRUE)
expert_DAG_tikz <- maketikz(model = cons_tamat,
                            varLabels = variableLabs,
                            periodLabels = periodLabs,
                            bendedges =T)
#write.table(tuned_lambda_tges_tikz,"tuned_lambda_tges_tikz.txt",row.names = FALSE,col.names = FALSE)
#write.table(std_lambda_tges_tikz,"std_lambda_tges_tikz.txt",row.names = FALSE,col.names = FALSE)
#write.table(stges_tikz,"stges_tikz.txt",row.names = FALSE,col.names = FALSE)
#write.table(expert_DAG_tikz,"expert_DAG_tikz.txt",row.names = FALSE,col.names = FALSE)

#################################################################################
# Tuned lambda TGES agreement with expert consensus graph
#################################################################################


#Number of undirected edges
length(edges(tuned_lambda_tges_adjmat)$undir)

#Number of edges
nedges(tuned_lambda_tges_adjmat)
nedges(consamat != 0)

#Structural Hamming Distance (SHD)
shd(consamat != 0, tuned_lambda_tges_adjmat)

#Standardized SHD (sSHD)
shd(consamat != 0, tuned_lambda_tges_adjmat)/sum(1:(22-1))

adj_confusion(tuned_lambda_tges_adjmat, consamat != 0)
dir_confusion(tuned_lambda_tges_adjmat, consamat != 0)
intier_confusion(tuned_lambda_tges_adjmat, consamat != 0,type = "dir",tierorder = tiered_ordering)

adj_confusion(tuned_lambda_tges_adjmat, consamat == "h") #Only tp is interesting here
dir_confusion(tuned_lambda_tges_adjmat, consamat == "h")




#################################################################################
# Standard lambda TGES agreement with expert consensus graph
#################################################################################
#Number of undirected edges
length(edges(std_lambda_tges_adjmat)$undir)

#Number of edges
nedges(std_lambda_tges_adjmat)
nedges(consamat != 0)

#Structural Hamming Distance (SHD)
shd(consamat != 0, std_lambda_tges_adjmat)

#Standardized SHD (sSHD)
shd(consamat != 0, std_lambda_tges_adjmat)/sum(1:(22-1))

adj_confusion(std_lambda_tges_adjmat, consamat != 0)
dir_confusion(std_lambda_tges_adjmat, consamat != 0)
intier_confusion(std_lambda_tges_adjmat, consamat != 0,type = "dir",tierorder = tiered_ordering)

adj_confusion(std_lambda_tges_adjmat, consamat == "h") #Only tp is interesting here
dir_confusion(std_lambda_tges_adjmat, consamat == "h")



#################################################################################
# STGES agreement with expert consensus graph
#################################################################################
#Number of undirected edges
length(edges(stges_adjmat)$undir)

#Number of edges
nedges(stges_adjmat)
nedges(consamat != 0)

#Structural Hamming Distance (SHD)
shd(consamat != 0, stges_adjmat)

#Standardized SHD (sSHD)
shd(consamat != 0, stges_adjmat)/sum(1:(22-1))

adj_confusion(stges_adjmat, consamat != 0)
dir_confusion(stges_adjmat, consamat != 0)
intier_confusion(stges_adjmat, consamat != 0,type = "dir",tierorder = tiered_ordering)


adj_confusion(stges_adjmat, consamat == "h") #Only tp is interesting here
dir_confusion(stges_adjmat, consamat == "h")




#################################################################################
# Negative control
#################################################################################

# Tuned lambda
1-phyper(q = 10-1, #TP in adj mat
        m = 30, #Number of edges in true graph
        n = (22-1)*22/2-30, #Number of non-edges in true graph
        k = 30 #Number of edges in estimated graph
        )


# Fixed lambda
1-phyper(q = 13-1, #TP in adj mat
         m = 30, #Number of edges in true graph
         n = (22-1)*22/2-30, #Number of non-edges in true graph
         k = 13+42 #Number of edges in estimated graph
)


#################################################################################
# Number of in-tier and cross-tier edges
#################################################################################

#Number cross-tier edges
ct_tuned <- sum(sapply(edges(tuned_lambda_tges_adjmat)$dir, function(x) tiered_ordering[x[1]] < tiered_ordering[x[2]]))
ct_std <- sum(sapply(edges(std_lambda_tges_adjmat)$dir, function(x) tiered_ordering[x[1]] < tiered_ordering[x[2]]))
ct_expert <- sum(sapply(edges(consamat != 0)$dir, function(x) tiered_ordering[x[1]] < tiered_ordering[x[2]]))
ct_tuned
ct_std
ct_expert

#Number of in-tier edges
it_tuned <- sum(sapply(edges(tuned_lambda_tges_adjmat)$dir, function(x) tiered_ordering[x[1]] == tiered_ordering[x[2]])) + 
  length(edges(tuned_lambda_tges_adjmat)$undir)
it_std <- sum(sapply(edges(std_lambda_tges_adjmat)$dir, function(x) tiered_ordering[x[1]] == tiered_ordering[x[2]])) + 
  length(edges(std_lambda_tges_adjmat)$undir)
it_expert <- sum(sapply(edges(consamat != 0)$dir, function(x) tiered_ordering[x[1]] == tiered_ordering[x[2]]))
it_tuned
it_std
it_expert



==> anc/Supplementary_Code/Data_example/std_lambda_tges_adjmat.txt <==
"birth_mother_married" "birth_father_socialclasslow" "birth_length" "birth_weight" "child_mother_smoke" "child_iq" "child_likeschool" "child_bullied" "child_father_socialclasslow" "youth_bmi" "youth_cognition" "adult_employed" "adult_alco_bingeepisodes" "adult_bmi" "adult_smoke_years" "adult_contact_friends" "adult_cohabit" "adult_no_children" "adult_education_undergrad" "elderly_depression_any" "elderly_heartdisease" "elderly_retired"
"birth_mother_married" 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"birth_father_socialclasslow" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"birth_length" 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"birth_weight" 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_mother_smoke" 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_iq" 1 1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_likeschool" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_bullied" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_father_socialclasslow" 1 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"youth_bmi" 0 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"youth_cognition" 1 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"adult_employed" 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
"adult_alco_bingeepisodes" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0
"adult_bmi" 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 0 0 0
"adult_smoke_years" 0 0 0 0 1 1 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 0
"adult_contact_friends" 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"adult_cohabit" 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0 0
"adult_no_children" 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
"adult_education_undergrad" 0 1 0 0 0 1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0
"elderly_depression_any" 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1
"elderly_heartdisease" 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 0
"elderly_retired" 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 0 1 1 0 0 0


==> anc/Supplementary_Code/Data_example/stges_adjmat.txt <==
"birth_mother_married" "birth_father_socialclasslow" "birth_length" "birth_weight" "child_mother_smoke" "child_iq" "child_likeschool" "child_bullied" "child_father_socialclasslow" "youth_bmi" "youth_cognition" "adult_employed" "adult_alco_bingeepisodes" "adult_bmi" "adult_smoke_years" "adult_contact_friends" "adult_cohabit" "adult_no_children" "adult_education_undergrad" "elderly_depression_any" "elderly_heartdisease" "elderly_retired"
"birth_mother_married" 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"birth_father_socialclasslow" 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"birth_length" 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"birth_weight" 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_mother_smoke" 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_iq" 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_likeschool" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_bullied" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_father_socialclasslow" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"youth_bmi" 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"youth_cognition" 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
"adult_employed" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
"adult_alco_bingeepisodes" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0
"adult_bmi" 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
"adult_smoke_years" 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 0
"adult_contact_friends" 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"adult_cohabit" 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0 0
"adult_no_children" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
"adult_education_undergrad" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"elderly_depression_any" 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1
"elderly_heartdisease" 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 0
"elderly_retired" 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 1 0 0 0


==> anc/Supplementary_Code/Data_example/tuned_lambda_tges_adjmat.txt <==
"birth_mother_married" "birth_father_socialclasslow" "birth_length" "birth_weight" "child_mother_smoke" "child_iq" "child_likeschool" "child_bullied" "child_father_socialclasslow" "youth_bmi" "youth_cognition" "adult_employed" "adult_alco_bingeepisodes" "adult_bmi" "adult_smoke_years" "adult_contact_friends" "adult_cohabit" "adult_no_children" "adult_education_undergrad" "elderly_depression_any" "elderly_heartdisease" "elderly_retired"
"birth_mother_married" 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"birth_father_socialclasslow" 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"birth_length" 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"birth_weight" 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_mother_smoke" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_iq" 1 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_likeschool" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_bullied" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"child_father_socialclasslow" 1 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"youth_bmi" 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"youth_cognition" 0 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"adult_employed" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
"adult_alco_bingeepisodes" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
"adult_bmi" 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0
"adult_smoke_years" 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0
"adult_contact_friends" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
"adult_cohabit" 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0
"adult_no_children" 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
"adult_education_undergrad" 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0
"elderly_depression_any" 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1
"elderly_heartdisease" 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0
"elderly_retired" 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 0 1 0 0 0


==> anc/Supplementary_Code/Plots_for_article.R <==
# Plots from simulation
#setwd("~/Supplementary Code")
load(file = "boxplotdata_Article.Rdata")

library(ggplot2)
library(tidyr)
library(cowplot)
library(patchwork)
df <- save_df
methods <- c("TGES","GES","STGES","STGESREV","TPC01","TPC001","TPC0001")

theme_set(theme_cowplot(16))

top <- theme(axis.text.x = element_blank(), axis.ticks.x = element_blank())
right <- theme(axis.text.y = element_blank(), axis.ticks.y = element_blank())


adjpre_df <- df[,3:9]
dirpre_df <- df[,10:16]
intpre_df <- df[,17:23]
adjrec_df <- df[,24:30]
dirrec_df <- df[,31:37]
intrec_df <- df[,38:44]
comptime_df <- df[,45:51]
SHD_df <- df[,52:58]
SHD_std_df <- df[,52:58]/sapply(df$NumNodes,function(n) sum(1:(n-1)))

colnames(SHD_std_df) <- colnames(SHD_df) <- colnames(comptime_df) <- 
  colnames(intrec_df) <- colnames(dirrec_df) <- colnames(adjrec_df) <- 
  colnames(intpre_df) <- colnames(dirpre_df) <- colnames(adjpre_df) <- methods

#Set colors
customcol <- c("#61b6cc", "#577f3f", "#B8396B","#F0000E")


#Adjancency metrics for article
colnames(adjrec_df)[c(3,6)] <- colnames(adjpre_df)[c(3,6)] <- c("STGES","TPC")
adjpre_long <- pivot_longer(adjpre_df[,c(1:3,6)], cols = everything(),names_to = "Method", values_to = "value")
adjrec_long <- pivot_longer(adjrec_df[,c(1:3,6)], cols = everything(),names_to = "Method", values_to = "value")
#tpc001
p1 <- ggplot(adjpre_long, aes(x = Method, y = value, fill = Method)) +
  geom_boxplot() + # Adjust alpha for transparency
  xlab(NULL) + 
  ylab(NULL) +
  scale_fill_manual(values = customcol,guide = "none") +
  labs(title = "Precision of adjacencies") + ylim(c(0,1)) 

p2 <- ggplot(adjrec_long, aes(x = Method, y = value, fill = Method)) +
  geom_boxplot() + # Adjust alpha for transparency
  xlab(NULL) + 
  ylab(NULL) +
  scale_fill_manual(values = customcol,guide = "none") + ylim(c(0,1)) + 
  labs(title = "Recall of adjacencies") 

#Direction metrics for article
colnames(dirrec_df)[c(3,6)] <- colnames(dirpre_df)[c(3,6)] <- c("STGES","TPC")
dirpre_long <- pivot_longer(dirpre_df[,c(1:3,6)], cols = everything(),names_to = "Method", values_to = "value")
dirrec_long <- pivot_longer(dirrec_df[,c(1:3,6)], cols = everything(),names_to = "Method", values_to = "value")

p3 <- ggplot(dirpre_long, aes(x = Method, y = value, fill = Method)) +
  geom_boxplot() + # dirust alpha for transparency
  xlab(NULL) + 
  ylab(NULL) +
  scale_fill_manual(values = customcol,guide = "none") +
  labs(title = "Precision of all directions") + ylim(c(0,1)) 
p4 <- ggplot(dirrec_long, aes(x = Method, y = value, fill = Method)) +
  geom_boxplot() + # dirust alpha for transparency
  xlab(NULL) + 
  ylab(NULL) +
  scale_fill_manual(values = customcol,guide = "none") + ylim(c(0,1)) + 
  labs(title = "Recall of all directions") 

#In-tier direction metrics for article
# There are some occurences of NA if one of the two graphs has no in-tier edges
# we remove any row containg such NA
intpre_NA <- is.na(rowSums(intpre_df[,c(1:3,6)]))
intrec_NA <- is.na(rowSums(intrec_df[,c(1:3,6)]))
sum(0 < intrec_NA+intpre_NA)
# we omit 212 rows

colnames(intrec_df)[c(3,6)] <- colnames(intpre_df)[c(3,6)] <- c("STGES","TPC")
intpre_long <- pivot_longer(intpre_df[!intpre_NA,c(1:3,6)], cols = everything(),names_to = "Method", values_to = "value")
intrec_long <- pivot_longer(intrec_df[!intrec_NA,c(1:3,6)], cols = everything(),names_to = "Method", values_to = "value")

p5 <- ggplot(intpre_long, aes(x = Method, y = value, fill = Method)) +
  geom_boxplot() + # adjust alpha for transparency
  xlab(NULL) + 
  ylab(NULL) +
  scale_fill_manual(values = customcol,guide = "none") +
  labs(title = "Precision of in-tier directions") + ylim(c(0,1)) 
#p5

p6 <- ggplot(intrec_long, aes(x = Method, y = value, fill = Method)) +
  geom_boxplot() + # adjust alpha for transparency
  xlab(NULL) + 
  ylab(NULL) +
  scale_fill_manual(values = customcol,guide = "none") + ylim(c(0,1)) + 
  labs(title = "Recall of in-tier directions") 

# All together
p1 + top + p2 + top + right + p3 + top + p4 + top + right + p5+ p6 + right + plot_layout(ncol = 2)


#Standardization of SHD. Number of possible edges
colnames(SHD_std_df)[c(3,6)] <- c("STGES","TPC")

SHD_std_long <- pivot_longer(SHD_std_df[,c(1:3,6)], cols = c(TGES,GES,STGES,TPC),names_to = "Method", values_to = "value")

p <- ggplot(SHD_std_long, aes(x = Method, y = value, fill = Method)) +
  geom_boxplot(alpha = 1) + # Adjust alpha for transparency
  xlab(NULL) + 
  ylab(NULL) +
  scale_fill_manual(values = customcol,guide = "none") +
  labs(title = "Standardized Structural Hamming Distance") 
p


# For Appendix
#Make data frames long format with all methods
colnames(SHD_std_df) <- colnames(SHD_df) <- colnames(comptime_df) <- 
  colnames(intrec_df) <- colnames(dirrec_df) <- colnames(adjrec_df) <- 
  colnames(intpre_df) <- colnames(dirpre_df) <- colnames(adjpre_df) <- methods

adjpre_long <- pivot_longer(adjpre_df[,-4], cols = everything(),names_to = "Method", values_to = "value")
dirpre_long <- pivot_longer(dirpre_df[,-4], cols = everything(),names_to = "Method", values_to = "value")
adjrec_long <- pivot_longer(adjrec_df[,-4], cols = everything(),names_to = "Method", values_to = "value")
dirrec_long <- pivot_longer(dirrec_df[,-4], cols = everything(),names_to = "Method", values_to = "value")
comptime_long <- pivot_longer(comptime_df, cols = everything(),names_to = "Method", values_to = "value")
SHD_long <- pivot_longer(SHD_df[,-4], cols = everything(),names_to = "Method", values_to = "value")
SHD_std_long <- pivot_longer(SHD_std_df[,-4], cols = everything(),names_to = "Method", values_to = "value")

customcol_extended <- c("#61b6cc", "#577f3f", "#B8396B","#Fa9005","#F0000E","#61eab1")
#Adjacency
p1 <- ggplot(adjpre_long, aes(x = Method, y = value, fill = Method)) +
  geom_boxplot() + # Adjust alpha for transparency
  xlab(NULL) + 
  ylab(NULL) +
  scale_fill_manual(values = customcol_extended,guide = "none") +
  labs(title = "Precision of adjacencies") + ylim(c(0,1)) 
p2 <- ggplot(adjrec_long, aes(x = Method, y = value, fill = Method)) +
  geom_boxplot() + # Adjust alpha for transparency
  xlab(NULL) + 
  ylab(NULL) +
  scale_fill_manual(values = customcol_extended,guide = "none") + ylim(c(0,1)) + 
  labs(title = "Recall of adjacencies") 

#Direction metrics for apendix
p3 <- ggplot(dirpre_long, aes(x = Method, y = value, fill = Method)) +
  geom_boxplot() + # dirust alpha for transparency
  xlab(NULL) + 
  ylab(NULL) +
  scale_fill_manual(values = customcol_extended,guide = "none") +
  labs(title = "Precision of all directions") + ylim(c(0,1)) 
p4 <- ggplot(dirrec_long, aes(x = Method, y = value, fill = Method)) +
  geom_boxplot() + # dirust alpha for transparency
  xlab(NULL) + 
  ylab(NULL) +
  scale_fill_manual(values = customcol_extended,guide = "none") + ylim(c(0,1)) + 
  labs(title = "Recall of all directions") 

#In-tier direction metrics for article
# There are some occurences of NA if one of the two graphs has no in-tier edges
# we remove any row containg such NA
intpre_NA <- is.na(rowSums(intpre_df))
intrec_NA <- is.na(rowSums(intrec_df))
intpre_long <- pivot_longer(intpre_df[!intpre_NA,-4], cols = everything(),names_to = "Method", values_to = "value")
intrec_long <- pivot_longer(intrec_df[!intrec_NA,-4], cols = everything(),names_to = "Method", values_to = "value")
sum(0 < intrec_NA+intpre_NA)
# we omit 219 rows
p5 <- ggplot(intpre_long, aes(x = Method, y = value, fill = Method)) +
  geom_boxplot() + # adjust alpha for transparency
  xlab(NULL) + 
  ylab(NULL) +
  scale_fill_manual(values = customcol_extended,guide = "none") +
  labs(title = "Precision of in-tier directions") + ylim(c(0,1)) 
p6 <- ggplot(intrec_long, aes(x = Method, y = value, fill = Method)) +
  geom_boxplot() + # adjust alpha for transparency
  xlab(NULL) + 
  ylab(NULL) +
  scale_fill_manual(values = customcol_extended,guide = "none") + ylim(c(0,1)) + 
  labs(title = "Recall of in-tier directions") 

p1 + top + p2 + top + right + p3 + top + p4 + top + right + p5  + 
  theme(axis.text.x=element_text(angle=30, hjust=1)) + p6 + right  + 
  theme(axis.text.x=element_text(angle=30, hjust=1)) + plot_layout(ncol = 2)


#Standardized Structural Hamming Distance
p <- ggplot(SHD_std_long, aes(x = Method, y = value, fill = Method)) +
  geom_boxplot(alpha = 1) + # Adjust alpha for transparency
  xlab(NULL) + 
  ylab(NULL) +
  scale_fill_manual(values = customcol_extended,guide = "none") +
  labs(title = "Standardized Structural Hamming Distance") 
p




# Computation time
load("CompTime_k50.RData")
df_mean_time <- df_node_time
df_mean_time[,c(1,2,3,4,5)] <- (df_node_time[,c(1,2,3,4,5)]) /100

df_mean_time$TGES_time <- df_mean_time$step_time + df_mean_time$bg_time


comp_long <- df_mean_time[,c(1,3,6,7)] %>% pivot_longer(
  cols = -Num_nodes,
  names_to = "Algorithm",
  values_to = "Time"
)


# Plot for article
p <- ggplot(data = comp_long, aes(x = Num_nodes, y = Time, colour = Algorithm)) +
  geom_line(lwd =1.5) + # Line plot
  geom_point() + # Add points
  labs(title = "Computational Time over Number of Nodes", x = "Number of Nodes", y = "Time (seconds)") +
  scale_color_manual(values = c(step_time = "#F9099B",
                               ges_time = "#61b6cc",
                               TGES_time = "#B8396B"),
                     labels = c(step_time = "TGES Stage (i)",
                                ges_time = "GES",
                                TGES_time = "TGES Total"))
p


# Plot for appendix
comp_long <- df_mean_time[,c(1,3,4,5,6,7)] %>% pivot_longer(
  cols = -Num_nodes,
  names_to = "Algorithm",
  values_to = "Time"
)
p <- ggplot(data = comp_long, aes(x = Num_nodes, y = Time, colour = Algorithm)) +
  geom_line(lwd =1.5) + # Line plot
  geom_point() + # Add points
  labs(title = "Computational Time over Number of Nodes", x = "Number of Nodes", y = "Time (seconds)") +
  scale_color_manual(values = c(step_time = "#F9099B",
                                ges_time = "#61b6cc",
                                TGES_time = "#B8396B",
                                pcalg_ges_time = "#0064FF",
                                tpc_time = "#F0000E"),
                     labels = c(step_time = "TGES Stage (i)",
                                ges_time = "GES",
                                TGES_time = "TGES Total",
                                pcalg_ges_time = "GES C++",
                                tpc_time = "TPC"))
p




==> anc/Supplementary_Code/Simulate_functions.R <==
library(RBGL)
library(causalDisco)
library(pcalg)

randtierDAG <- function(incpar, accpar, tino, lB = 0, uB = 1, NoEmptyDAG = T){
  numno <- sum(tino)
  adjmat <- matrix(0,nrow = numno,ncol = numno)
  #tier order
  tior <- c()
  for (o in 1:length(tino)){
    tior <- c(tior,rep(o,tino[o]))
  }
  
  emptyDAG <- T
  while (emptyDAG) {
      #In tier DAGs
    for (i in 1:length(tino)){
      if (tino[i] > 1){
        tempDAG <- r.gauss.pardag(p = tino[i], prob = incpar, lbe = lB, ube = uB, neg.coef = F)
        adjmat[which(tior == i),which(tior == i)] <- t(tempDAG$weight.mat())
      }
    }
    # Make across tier edges
    for (n in 1:(length(tino)-1)){
      plustier <- which(tior > n)
      tier <- which(tior == n)
      adjmat[plustier,tier] <- rbinom(n = length(plustier)*length(tier), size = 1,prob = accpar)*runif(length(plustier)*length(tier), min = lB, max = uB)
    }
    emptyDAG <- ifelse(NoEmptyDAG,(sum(adjmat) == 0),F)
    
  }
  
  return(adjmat)
  
}

rmvTDAG <- function(n, DAG){
  graphnelDAG <- as(t(DAG), "graphNEL")
  graphnelDAG <- subGraph(tsort(graphnelDAG),graphnelDAG)
  data <- rmvDAG(n,graphnelDAG, errDist = "normal")
  data <- data[,as.character(sort(as.integer(colnames(data))))]
  return(data)
}

ges_to_stges_rem_adj <- function(ges_fit_f,ord_f){
  cpadjmat <- t(as(ges_fit_f$essgraph,"matrix")) #t(as(dag2cpdag(ges_fit_f$repr), "matrix")) 
  num_of_nodes <- length(ord_f)
  node.numbers <- 1:num_of_nodes
  Forbidden.edges.matrix <- matrix(0,ncol = num_of_nodes, nrow = num_of_nodes)
  for (nod in node.numbers){
    Forbidden.edges.matrix[nod,] <- ord_f[nod]<ord_f
  }
  adjmat_return <- addBgKnowledge(cpadjmat*!Forbidden.edges.matrix, checkInput = F)
  return(adjmat_return)  
}


ges_to_stges_rev_adj <- function(ges_fit_f,ord_f){
  cpadjmat <- t(as(ges_fit_f$essgraph,"matrix")) #t(as(dag2cpdag(ges_fit_f$repr), "matrix")) 
  num_of_nodes <- length(ord_f)
  node.numbers <- 1:num_of_nodes
  Forbidden.edges.matrix <- matrix(0,ncol = num_of_nodes, nrow = num_of_nodes)
  for (nod in node.numbers){
    Forbidden.edges.matrix[nod,] <- ord_f[nod]<ord_f
  }
  #Edges that are removed
  removed_edges <- cpadjmat*Forbidden.edges.matrix 
  #Adds the reversed edge of every edge that is removed
  adjmat_reversed <- (0 < (cpadjmat*!Forbidden.edges.matrix) + (t(removed_edges)))
  adjmat_return <- addBgKnowledge(adjmat_reversed, checkInput = F)
  return(adjmat_return)  
}


# Overwrite causalDisco confusion "directional" function
dir_confusion <- function(est_amat, true_amat) {
  est_edges <- causalDisco::edges(est_amat)
  true_edges <- causalDisco::edges(true_amat)
  
  true_adj <- c(true_edges$undir, true_edges$dir)
  true_adj <- c(true_adj, lapply(true_adj, rev))
  
  true_dir <- true_edges$dir
  true_revdir <- lapply(true_dir, rev)
  true_undir <- true_edges$undir
  true_undir <- c(true_undir, lapply(true_undir, rev)) #Added to fix bug
  
  est_dir <- est_edges$dir
  est_undir <- est_edges$undir
  
  dir_fp <- 0
  dir_fn <- 0
  dir_tp <- 0
  dir_tn <- 0
  
  #count metrics for undirected edges
  if (length(est_undir) > 0) {
    for (i in 1:length(est_undir)) {
      thisedge <- est_undir[i]
      if (thisedge %in% true_adj) {
        if (thisedge %in% true_undir) { #is correctly undirected
          dir_tn <- dir_tn + 1
        } else if (thisedge %in% c(true_dir, true_revdir)) { #is undirected, should be directed
          dir_fn <- dir_fn + 1
        }
      }
    }
  }
  
  #count metrics for directed edges
  if (length(est_dir) > 0) {
    for (i in 1:length(est_dir)) {
      thisedge <- est_dir[i]
      if (thisedge %in% true_adj) {
        if (thisedge %in% true_undir) { #is directed, should be undirected
          dir_fp <- dir_fp + 1 
        } else if (thisedge %in% true_dir) { #is directed in correct direction
          dir_tp <- dir_tp + 1
        } 
        if (thisedge %in% true_revdir) { #is directed in incorrect direction
          dir_fp <- dir_fp + 1
          dir_fn <- dir_fn + 1
        }
      }
    }
  }
  list(tp = dir_tp, tn = dir_tn,
       fp = dir_fp, fn = dir_fn)
}

confusion <- function(est_amat, true_amat, type = "adj") {
  #UseMethod("confusion")
  
  est_class <- class(est_amat)
  true_class <- class(true_amat)
  
  if (any(est_class %in% c("tpdag", "cpdag"))) { 
    est_amat <- amat(est_amat)
  }
  
  if (any(true_class %in% c("tpdag", "cpdag"))) {
    true_amat <- amat(true_amat)
  }
  
  if (type == "adj") {
    adj_confusion(est_amat, true_amat)
  } else if (type == "dir") {
    dir_confusion(est_amat, true_amat)
  } else {
    stop("Type must be either adj or dir.")
  }
}


intier_confusion <- function(est_amat,true_amat,type = "adj",tierorder){
  conf <- confusion(1,1) #Confusion matrix with all zeroes
  for (clu in unique(tierorder)){
    amat_index <- which(tierorder == clu)
    if (length(amat_index) > 1){
      conf <- mapply("+",confusion(est_amat = est_amat[amat_index,amat_index],
                                   true_amat = true_amat[amat_index,amat_index],
                                   type = type) ,
                     conf , SIMPLIFY = FALSE)
    }
    
  }
  if (all(conf == 0)){
    conf$tp <- NA
  }
  return(conf)
}

dag2tmpdag <- function(adjmatrix,odr){
  cpdag <- dag2cpdag(as(t(adjmatrix), "graphNEL"))
  cpadjmat <- t(as(cpdag,"matrix"))
  number_nodes <- length(odr)
  node_numbers <- 1:number_nodes
  Forbidden.edges.matrix <- matrix(0,ncol = number_nodes, nrow = number_nodes)  #list of nodes all with integer(0) entry
  for (nod in node_numbers){
    Forbidden.edges.matrix[nod,] <- odr[nod]<odr
  }
  tmadjmat <- addBgKnowledge(cpadjmat*!Forbidden.edges.matrix, checkInput = F)
  return(tmadjmat)
}


==> anc/Supplementary_Code/Simulation_Article.Rmd <==
---
title: "Simulation study - article"
output: html_document
---
# Packages
Load packages
```{r}
#setwd("~/Supplementary Code")
library(tpc)
library(conflicted)
conflict_prefer("tpc", "tpc")
source("TGES_function.R")
source("Simulate_functions.R")
library(doParallel)
registerDoParallel(cores = detectCores())
```

```{r}
#Number of simulations
k <- 10000
# Runs in a loop
p <- 100
k <- k/p
```


# Set dataframe
```{r}
#Num_values <- 7*8+2
  #7 methods (TGES, GES, STGES_remove, STGES_reverse, TPC01, TPC001, TPC0001)
  #with 8 metrics (adjacency, direction, in tier direction)*(recall, precision) + (comptime) + (shd)
  # plus 2 randomised parameters (Number of edges, number of nodes)

# Define the vectors
type <- c("adj", "dir", "int")
metric <- c("pre", "rec")
methods <- c("TGES","GES","STGESREM","STGESREV","TPC01","TPC001","TPC0001")

# Generate all combinations
type_metric <- c(as.vector(outer(type, metric, paste, sep = "_")),"CompTime","SHD")
combinations <- c("NumEdges","NumNodes",as.vector(outer(methods, type_metric, paste, sep = "_")))
num_comb <- length(combinations)

df <- data.frame(matrix(NA,k,num_comb))
colnames(df) <- combinations

save_df <- data.frame(matrix(NA,0,num_comb))
colnames(save_df) <- combinations
```


```{r}
n <- 10000 # sample size
lB <- 0
uB <- 1
sparsity_min_max <- c(0.1,0.8) #Sparsity of data-generating DAG
nodes_min_max <- c(7,20) #Number of variables/nodes in graph
num_ti <- 3 #Number of tiers, fixed to 3
```

# Save seeds for reproducibility
```{r}
set.seed(2200)
seed_vec <- sample(1:2^15, k*p, replace = F)
```

# Run for loop with parallelization inside
```{r}
start_time <- Sys.time()
for (k100 in 1:p){
df <- foreach(i = 1:k,
                   .combine = 'rbind',
                   .packages = c("pcalg","graph","RBGL","tpc","causalDisco","conflicted")
                   ) %dopar% {
          #Preliminary
          conflict_prefer("tpc", "tpc")
          source("TGES_function.R")
          source("Simulate_functions.R")
          set.seed(seed_vec[(k100-1)*k+i])
          vec <- data.frame(matrix(NA,1,num_comb))
          colnames(vec) <- combinations 
                               
          spars <- runif(1,sparsity_min_max[1],sparsity_min_max[2])
          num_no <- sample(nodes_min_max[1]:nodes_min_max[2],1)
          vec$NumNodes <- num_no
          
          tior <- sort(c(sample(c(1:num_ti),(num_no-num_ti),replace = T),1:num_ti))
          tino <- c()
          for (o in 1:num_ti){
            tino <- c(tino,sum(tior == o))
          }
            
            weightadjmat <- randtierDAG(spars,spars,tino, lB = lB, uB = uB)
            
              
            data <- rmvTDAG(n, weightadjmat)
            adjmat <- ceiling(weightadjmat/uB)
            vec$NumEdges <- sum(adjmat)
            T_adjmat <- dag2tmpdag(adjmatrix = adjmat,odr = tior)
            
            t_score <- new("GaussL0penIntScoreORDER", order = tior
                            , data = data)
            
            ges_score <- new("GaussL0penObsScore", data = data)#new("GaussL0penIntScoreORDER", data = data)
            
            
            #TGES
            TGES_start_time <- Sys.time()
            TGES_fit <- tges(t_score)
            TGES_adjmat <- createAdjMatrixFromList(TGES_fit$.in.edges)
            TGES_end_time <- Sys.time()
            vec$TGES_CompTime <- (TGES_end_time - TGES_start_time)
            
            #GES
            GES_start_time <- Sys.time()
            GES_fit <- ges(ges_score)
            GES_adjmat <- createAdjMatrixFromList(GES_fit$essgraph$.in.edges)
            GES_end_time <- Sys.time()
            vec$GES_CompTime <-(GES_end_time - GES_start_time)
            
            #STGESREM
            STGESREM_start_time <- Sys.time()
            STGESREM_adjmat <- ges_to_stges_rem_adj(GES_fit, tior)
            STGESREM_end_time <- Sys.time()
            vec$STGESREM_CompTime <- (STGESREM_end_time - STGESREM_start_time)
            
            #STGESREV
            STGESREV_start_time <- Sys.time()
            STGESREV_adjmat <- ges_to_stges_rev_adj(GES_fit, tior)
            STGESREV_end_time <- Sys.time()
            vec$STGESREV_CompTime <- (STGESREV_end_time - STGESREV_start_time)
            
            #TPC
            ## 0.1
            TPC01_start_time <- Sys.time()
            TPC01_fit <- tpc(suffStat = list(C = cor(data), n = n),
                           indepTest = gaussCItest, alpha = 0.1, tiers = tior, p = num_no)
            TPC01_adjmat <- as(TPC01_fit, "matrix")
            TPC01_end_time <- Sys.time()
            vec$TPC01_CompTime <- (TPC01_end_time - TPC01_start_time)
            
            ## 0.01
            TPC001_start_time <- Sys.time()
            TPC001_fit <- tpc(suffStat = list(C = cor(data), n = n),
                           indepTest = gaussCItest, alpha = 0.01, tiers = tior, p = num_no)
            TPC001_adjmat <- as(TPC001_fit, "matrix")
            TPC001_end_time <- Sys.time()
            vec$TPC001_CompTime <- (TPC001_end_time - TPC001_start_time)
            
            ## 0.001
            TPC0001_start_time <- Sys.time()
            TPC0001_fit <- tpc(suffStat = list(C = cor(data), n = n),
                           indepTest = gaussCItest, alpha = 0.0001, tiers = tior, p = num_no)
            TPC0001_adjmat <- as(TPC0001_fit, "matrix")
            TPC0001_end_time <- Sys.time()
            vec$TPC0001_CompTime <- (TPC0001_end_time - TPC0001_start_time)
            
            
            # Compute confusion matrices and metrics
            for (meth in methods){
              adjconf <- confusion(get(paste(meth,"adjmat",sep = "_")),T_adjmat, type = "adj")
              dirconf <- confusion(get(paste(meth,"adjmat",sep = "_")),T_adjmat, type = "dir")
              intconf <- intier_confusion(get(paste(meth,"adjmat",sep = "_")),T_adjmat, type = "dir", tior)
              vec[,paste(meth,"SHD",sep = "_")] <- causalDisco::shd(get(paste(meth,"adjmat",sep = "_")),T_adjmat)
                for (metr in metric){
                  metr_func <- switch(metr, "rec" = "recall","pre" = "precision")
                  vec[,paste(meth,"adj",metr,sep = "_")] <- get(metr_func)(adjconf)
                  vec[,paste(meth,"dir",metr,sep = "_")] <- get(metr_func)(dirconf)
                  vec[,paste(meth,"int",metr,sep = "_")] <- get(metr_func)(intconf)
                  
                }
            }
            i <- i+1
            return(vec)
                   }
save_df <- rbind(save_df,df)
save(save_df,file = "boxplotdata_10k.Rdata")
print(k100)
print(Sys.time())
}

          
end_time <- Sys.time()
execution_time <- end_time - start_time
print(execution_time)
#save.image(file = "boxplotdata.Rdata")
```

==> anc/Supplementary_Code/TGES_function.R <==
# Load packages
library(pcalg)
# Define new classes

## Define new EssGraph class (TEssgraph) with new greedy step that also return new edges added

TEssGraph <- setRefClass("TEssGraph",
                         contains = "EssGraph",
                         methods = list(
                           #' Performs one greedy step
                           greedy.step = function(direction = c("forward", "backward", "turning"), verbose = FALSE, ...) {
                             stopifnot(!is.null(score <- getScore()))
                             
                             ## Cast direction
                             direction <- match.arg(direction)
                             alg.name <- switch(direction,
                                                forward = "GIES-F",
                                                backward = "GIES-B",
                                                turning = "GIES-T")
                             
                             new.graph <- .Call(causalInference,
                                                .in.edges,
                                                score$pp.dat,
                                                alg.name,
                                                score$c.fcn,
                                                causal.inf.options(caching = FALSE,
                                                                   maxSteps = 1, 
                                                                   verbose = verbose,
                                                                   #adaptive = "none", #added by TOBIAS
                                                                   ...))
                             if (identical(new.graph, "interrupt"))
                               return(FALSE)
                             
                             if (new.graph$steps > 0) {
                               last.edges <- .in.edges
                               .in.edges <<- new.graph$in.edges
                               names(.in.edges) <<- .nodes
                               
                               new.in.edges <- .in.edges[sapply(names(.in.edges), function(x) !identical(.in.edges[[x]], last.edges[[x]]))]
                               #returns if any new edges have been added. (Also returns if an edge have been removed and 
                               #there still is an edge going in to this node.)
                             }
                             else
                               new.in.edges <- list()
                             
                             
                             return(c((new.graph$steps == 1),new.in.edges))
                           }), inheritPackage = TRUE
)


## Define score for tges (TBIC)

setRefClass("GaussL0penIntScoreORDER",
            contains = "GaussL0penIntScore",
            
            fields = list( 
              .order = "vector"),
            
            methods = list(
              initialize = function(data = matrix(1, 1, 1),
                                    nodes = colnames(data),
                                    lambda = 0.5*log(nrow(data)),
                                    intercept = TRUE,
                                    format = c("raw", "scatter"),
                                    use.cpp = FALSE, 
                                    order = rep(1,ncol(data)),
                                    ...) {
                .order <<- order
                callSuper(data = data,
                          targets = list(integer(0)),
                          target.index = rep(as.integer(1), nrow(data)),
                          nodes = nodes,
                          lambda = lambda,
                          intercept = intercept,
                          format = format,
                          use.cpp = use.cpp,
                          ...)},#Same as GaussL0penObsScore
              
              
              
              
              #' Calculates the local score of a vertex and its parents
              local.score = function(vertex, parents,...) {
                ## Check validity of arguments
                validate.vertex(vertex)
                validate.parents(parents)
                order <- .order
                if (order[vertex] >= max(c(order[parents],-Inf))){
                  #Checks if the tier of parents are before or same as node
                  
                  if (c.fcn == "none") {
                    ## Calculate score in R
                    if (.format == "raw") {
                      ## calculate score from raw data matrix
                      ## Response vector for linear regression
                      Y <- pp.dat$data[pp.dat$non.int[[vertex]], vertex]
                      sigma2 <- sum(Y^2)
                      
                      if (length(parents) + pp.dat$intercept != 0) {
                        ## Get data matrix on which linear regression is based
                        Z <- pp.dat$data[pp.dat$non.int[[vertex]], parents, drop = FALSE]
                        if (pp.dat$intercept)
                          Z <- cbind(1, Z)
                        
                        ## Calculate the scaled error covariance using QR decomposition
                        Q <- qr.Q(qr(Z))
                        sigma2 <- sigma2 - sum((Y %*% Q)^2)
                      }
                    }
                    else if (.format == "scatter") {
                      ## Calculate the score based on pre-calculated scatter matrices
                      ## If an intercept is allowed, add a fake parent node
                      parents <- sort(parents)
                      if (pp.dat$intercept)
                        parents <- c(pp.dat$vertex.count + 1, parents)
                      
                      pd.scMat <- pp.dat$scatter[[pp.dat$scatter.index[vertex]]]
                      sigma2 <- pd.scMat[vertex, vertex]
                      if (length(parents) != 0) {
                        b <- pd.scMat[vertex, parents]
                        sigma2 <- sigma2 - as.numeric(b %*% solve(pd.scMat[parents, parents], b))
                      }
                    }
                    
                    ## Return local score
                    lscore <- -0.5*pp.dat$data.count[vertex]*(1 + log(sigma2/pp.dat$data.count[vertex])) -
                      pp.dat$lambda*(1 + length(parents))
                    #print(c(lscore,"v",vertex,"p",parents))
                    return(lscore)
                  } else {
                    ## Calculate score with the C++ library (NOT ABLE TO DO THIS YET)
                    #.Call(localScore, c.fcn, pp.dat, vertex, parents, c.fcn.options(...))
                    stop("Not able to compute using C++. Set use.cpp = FALSE")
                  } 
                }
                else { skip <- -Inf
                #print(c(skip,"v",vertex,"p",parents))
                return(skip)}#set score to minus infinity if vertex earlier than parents
              }),
            inheritPackage = TRUE
)


# Define new functions

## transform list of type .in.edges to adjancency matrix

createAdjMatrixFromList <- function(inputList) {
  # Determine the number of rows and columns (n x n matrix)
  n <- length(inputList)
  
  # Initialize a matrix of 0s
  resultMatrix <- matrix(0, nrow = n, ncol = n)
  
  # Iterate over the list to update the matrix
  for (i in seq_along(inputList)) {
    indices <- inputList[[i]]
    # Ensure indices are within the bounds of the matrix
    validIndices <- indices[indices <= n]
    if (length(validIndices) > 0) {
      resultMatrix[i, validIndices] <- 1
    }
  }
  rownames(resultMatrix) <- names(inputList)
  colnames(resultMatrix) <- names(inputList)
  return(resultMatrix)
}

## Adjancency matrix to .in.edges list for an essgraph

createListFromAdjMatrix <- function(adjMatrix) {
  # Get the number of rows (or columns, since it's n x n) in the adjacency matrix
  n <- nrow(adjMatrix)
  
  # Initialize an empty list
  resultList <- vector("list",n)
  names(resultList) <- rownames(adjMatrix)
  
  # Iterate over the rows of the matrix
  for (i in 1:n) {
    # Find the indices (column numbers) where there is an in edge (value == 1)
    connectedIndices <- as.integer(which(adjMatrix[i, ] == 1))
    
    
    if (length(connectedIndices) > 0) {
      resultList[[i]] <- connectedIndices
    } else {
      # If no connections, assign NULL or an empty vector
      resultList[[i]] <- integer(0)
    }
  }
  
  return(resultList)
}

tges <- function(score, verbose = FALSE){
  node.numbers <- 1:score$pp.dat$vertex.count
  essgraph <- new("TEssGraph", nodes = as.character(node.numbers), score = score)
  Forbidden.edges <- essgraph$.in.edges #list of nodes all with integer(0) entry
  node.names <- score$.nodes
  num.bidir <- 0
  num.directed <- 0
  order <- score$.order
  for (n in node.numbers){
    Forbidden.edges[[n]] <- node.numbers[order[n]<order]
  }
  
  cont <- TRUE
  while(cont) {
    cont <- FALSE
    
    #Forward phase
    runwhile <- TRUE
    while(runwhile){
      tempstep <- essgraph$greedy.step("forward", verbose = verbose)
      runwhile <- as.logical(tempstep[1])
      if (runwhile){cont <- TRUE}
      else break
      
      for (i in names(tempstep[-1])){ #Run through the nodes that have been changed
        in.node.edges <- tempstep[-1][[i]] #save the in.node edges of node i
        forbidden.node.edges <- Forbidden.edges[[as.numeric(i)]]
        removed.edges <- in.node.edges[in.node.edges %in% forbidden.node.edges] #List of edges to be removed
        if (length(removed.edges) > 0){
          bgx <- rep(as.numeric(i),length(removed.edges))
          bgy <- removed.edges
          amatbg <- addBgKnowledge(gInput = createAdjMatrixFromList(essgraph$.in.edges), x = bgx, y = bgy,verbose = verbose)
          no.forbidden.edges <- createListFromAdjMatrix(amatbg)
          essgraph$.in.edges <- no.forbidden.edges
        }
      }
    }
    
    #Backward phase
    runwhile <- TRUE
    while(runwhile){
      tempstep <- essgraph$greedy.step("backward", verbose = verbose)
      runwhile <- as.logical(tempstep[1]) 
      if (runwhile){cont <- TRUE}
      else break
      
      for (i in names(tempstep[-1])){ #Run through the nodes that have been changed
        in.node.edges <- tempstep[-1][[i]] #save the in.node edges of node i
        forbidden.node.edges <- Forbidden.edges[[as.numeric(i)]]
        removed.edges <- in.node.edges[in.node.edges %in% forbidden.node.edges] #List of edges to be removed
        if (length(removed.edges) > 0){
          bgx <- rep(as.numeric(i),length(removed.edges))
          bgy <- removed.edges
          amatbg <- addBgKnowledge(gInput = createAdjMatrixFromList(essgraph$.in.edges), x = bgx, y = bgy, verbose = verbose)
          no.forbidden.edges <- createListFromAdjMatrix(amatbg)
          essgraph$.in.edges <- no.forbidden.edges
        }
      }
    }
    
    #Turning phase
    runwhile <- TRUE
    while(runwhile){
      tempstep <- essgraph$greedy.step("turning", verbose = verbose)
      runwhile <- as.logical(tempstep[1]) 
      if (runwhile){cont <- TRUE}
      else break
      
      for (i in names(tempstep[-1])){ #Run through the nodes that have been changed
        in.node.edges <- tempstep[-1][[i]] #save the in.node edges of node i
        forbidden.node.edges <- Forbidden.edges[[as.numeric(i)]]
        removed.edges <- in.node.edges[in.node.edges %in% forbidden.node.edges] #List of edges to be removed
        if (length(removed.edges) > 0){
          bgx <- rep(as.numeric(i),length(removed.edges))
          bgy <- removed.edges
          amatbg <- addBgKnowledge(gInput = createAdjMatrixFromList(essgraph$.in.edges), x = bgx, y = bgy, verbose = verbose)
          no.forbidden.edges <- createListFromAdjMatrix(amatbg)
          essgraph$.in.edges <- no.forbidden.edges
        }
        
      }
    }
  }
  essgraph$.nodes <- node.names # Save names of nodes
  names(essgraph$.in.edges) <- node.names # Save names of nodes
  if (verbose){cat("Number of edges directed", num.bidir,"\nNumber of directed edges removed", num.directed, "\n")}
  return(essgraph)
}
